Right Verdict, Right Reason? An Execution-Grounded Study of Whether LLM Vulnerability Detectors Understand Vulnerabilities

Large language models (LLMs) are increasingly used to detect vulnerabilities, and their benchmark scores are often read as evidence that they understand the vulnerabilities they report. We test this reading against program execution. For 515 C and C++ functions from BigVul and PrimeVul whose vulnerability we reproduce with a proof of concept, we identify the line at which the fault occurs and the statements on which the faulting run depended. These facts ground a ladder of five tests, from telling a vulnerable function from its fixed version, through locating the fault and reacting to its removal, to judging execution-confirmed edits and predicting the outcome of a concrete run. Each test is paired with a baseline that needs no understanding, such as a rule that picks lines with risky calls, and we repeat the study on 195 vulnerabilities published after the training cutoffs of the models. Four findings emerge. First, telling a vulnerable function from its fixed version is hard. The open-weight models separate no more pairs than chance, although five of them show a weak sensitivity to the fix, and the commercial models still label many screened fixed versions vulnerable. Second, the commercial models locate the fault beyond a keyword rule, while removing that evidence changes the verdicts of the strongest model only on the newer vulnerabilities. Third, given the program input, the commercial models predict whether a run faults better than a rule that looks for added checks, and the prediction follows the input. Fourth, on the newer vulnerabilities this advantage disappears and the lead of the strongest model narrows, while localization persists. We release the framework, the per-function evidence, and an execution-confirmed counterfactual benchmark.

==> evidence/example_split_first_realloc/driver.c <==
/* shapelib split() (primevul:204073, CVE-2022-0699), Example 2 of the paper.
 * Same allocation-failure driver as the confirmation run of the CVE (dynamic_confirmation.harness.c of the sample),
 * which fails the second realloc. FAIL_AT selects the first failing call: FAIL_AT=2 reproduces the CVE run
 * (double free at line 29 of vulnerable_function.c), FAIL_AT=1 fails the first realloc in the loop, where result is
 * still NULL. BODY is vulnerable_function.c or fixed_function.c, copied byte for byte from the sample folder. */
#include <stdlib.h>
#include <string.h>
#include <stdio.h>
static char *dupstr(const char *s) { size_t n = strlen(s) + 1; char *p = malloc(n); memcpy(p, s, n); return p; }
static int calls = 0;
static void *test_realloc(void *p, size_t n) { if (++calls >= FAIL_AT) return NULL; return realloc(p, n); }
#define realloc test_realloc
#include BODY
#undef realloc
int main(void) { char **r = split("hello", " "); printf("result=%p\n", (void *)r); return 0; }


==> evidence/example_split_first_realloc/fixed_function.c <==
static char ** split(const char *arg, const char *delim) {
  char *copy = dupstr(arg);
  char **result = NULL;
  int i = 0;

  for (char *cptr = strtok(copy, delim); cptr; cptr = strtok(NULL, delim)) {
    char **tmp = realloc (result, sizeof *result * (i + 1));
    if (!tmp && result) {
      while (i > 0) {
	free(result[--i]);
      }
      free(result);
      free(copy);
      return NULL;
    }
    result = tmp;
    result[i++] = dupstr(cptr);
  }

  free(copy);

  if (i) {
    char **tmp = realloc(result, sizeof *result * (i + 1));
    if (!tmp) {
      while (i > 0) {
	free(result[--i]);
      }
      free(result);
      return NULL;
    }
    result = tmp;
    result[i++] = NULL;
  }

  return result;
}


==> evidence/example_split_first_realloc/run.sh <==
#!/usr/bin/env bash
# Build vulnerable_function.c and fixed_function.c of shapelib split() with the same driver and run both with the
# second realloc failing (the CVE run) and with the first realloc failing. Writes <version>.fail<k>.asan.log here
# and prints the exit codes and the sanitizer lines.
set -u
cd "$(dirname "$0")"
unset LD_LIBRARY_PATH
ulimit -c 0
rm -f split_*.bin
for k in 2 1; do
  for v in vulnerable fixed; do
    gcc -fsanitize=address,undefined -g -O0 -DFAIL_AT=$k "-DBODY=\"${v}_function.c\"" driver.c -o split_${v}_fail$k.bin
    ASAN_OPTIONS=disable_coredump=1:detect_leaks=0 timeout 20 ./split_${v}_fail$k.bin > ${v}.fail$k.asan.log 2>&1
    rc=$?
    echo "realloc call $k fails, $v: rc=$rc"
    grep -E "ERROR: AddressSanitizer|runtime error:|^    #1 .* in split|^(freed|previously)" ${v}.fail$k.asan.log
  done
done
md5sum split_*.bin
rm -f split_*.bin


==> evidence/example_split_first_realloc/vulnerable_function.c <==
static char ** split(const char *arg, const char *delim) {
  char *copy = dupstr(arg);
  char **result = NULL;
  int i = 0;

  for (char *cptr = strtok(copy, delim); cptr; cptr = strtok(NULL, delim)) {
    char **tmp = realloc (result, sizeof *result * (i + 1));
    if (!tmp && result) {
      while (i > 0) {
	free(result[--i]);
      }
      free(result);
      free(copy);
      return NULL;
    }
    result = tmp;
    result[i++] = dupstr(cptr);
  }

  free(copy);

  if (i) {
    char **tmp = realloc(result, sizeof *result * (i + 1));
    if (!tmp) {
      while (i > 0) {
	free(result[--i]);
      }
      free(result);
      free(copy);
      return NULL;
    }
    result = tmp;
    result[i++] = NULL;
  }

  return result;
}
